When Agents Evolve, Institutions Follow

Across millennia, complex societies have faced the same coordination problem of how to organize collective action among cognitively bounded and informationally incomplete individuals. Different civilizations developed different political institutions to answer the same basic questions of who proposes, who reviews, who executes, and how errors are corrected. We argue that multi-agent systems built on large language models face the same challenge. Their central problem is not only individual intelligence, but collective organization. Historical institutions therefore provide a structured design space for multi-agent architectures, making key trade-offs between efficiency and error correction, centralization and distribution, and specialization and redundancy empirically testable. We translate seven historical political institutions, spanning four canonical governance patterns, into executable multi-agent architectures and evaluate them under identical conditions across three large language models and two benchmarks. We find that governance topology strongly shapes collective performance. Within a single model, the gap between the best and worst institution exceeds 57 percentage points, while the optimal architecture shifts systematically with model capability and task characteristics. These results suggest that collective intelligence will not advance through a single optimal organizational form, but through governance mechanisms that can be reselected and reconfigured as tasks and capabilities evolve. More broadly, this points to a transition from \textbf{self-evolving agents} to the \textbf{self-evolving multi-agent system}. The code is available on \href{https://github.com/cf3i/SocialSystemArena}{GitHub}.

==> scripts/make_heatmap.py <==
#!/usr/bin/env python3
"""Generate Figure 5 (per-task heatmap) directly from PinchBench details.jsonl.

Reads all 8 institutions' task-level score_ratio from the code repo and renders a
discrete-bucket heatmap matching the paper's aesthetic (off-white background,
minimal framing). Emits heatmap.pdf (vector) for paper quality.
"""
from __future__ import annotations

import glob
import json
import os
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import BoundaryNorm, ListedColormap
from matplotlib.patches import Rectangle

# ---------------------------------------------------------------------------
# Config
# ---------------------------------------------------------------------------
BASE = Path(
    "/sessions/serene-friendly-dijkstra/mnt/SocialSystemArena/"
    "traces/benchmarks/minimax_m2.5/pinchbench"
)
OUT = Path(
    "/sessions/serene-friendly-dijkstra/mnt/SocialSystemArena-ChaoFei/"
    "assets/heatmap.pdf"
)

# Row order (top-to-bottom) — same sequence used in the paper's narrative.
INSTITUTIONS = [
    ("tang_sanshengliubu",  "Tang"),
    ("edo_bakuhan",         "Edo"),
    ("qinhan_junxian",      "Qin-Han"),
    ("athens_democracy",    "Athens"),
    ("soviet_party_state",  "Soviet"),
    ("mongol_empire",       "Mongol"),
    ("us_federal",          "US Fed"),
    ("bare_pipeline",       "SAS"),
]

# Discrete buckets — explicitly includes (0, 0.1) which the old legend missed.
BOUNDARIES = [0.0, 1e-9, 0.1, 0.5, 0.7, 0.9, 1.0 + 1e-9]
BUCKET_LABELS = ["= 0", "(0, 0.1)", "0.1–0.5", "0.5–0.7", "0.7–0.9", "≥ 0.9"]
BUCKET_COLORS = [
    "#c0392b",  # red      — zero
    "#e67e22",  # orange   — near-zero (new bucket)
    "#f1c40f",  # yellow   — low
    "#a9c94f",  # yellow-green
    "#4f9a5c",  # mid green
    "#1f6b3a",  # deep green
]


def load_scores() -> tuple[np.ndarray, list[str]]:
    """Return (matrix[inst_i, task_j], task_labels)."""
    matrix = []
    task_labels = None
    for slug, _display in INSTITUTIONS:
        candidates = sorted(glob.glob(str(BASE / slug / "*" / "results" / "details.jsonl")))
        if not candidates:
            raise FileNotFoundError(f"no details.jsonl for {slug}")
        path = candidates[-1]  # latest run if multiple
        row = []
        ids = []
        with open(path) as f:
            for line in f:
                rec = json.loads(line)
                row.append(float(rec["score_ratio"]))
                ids.append(rec["task_id"])
        if task_labels is None:
            task_labels = ids
        elif ids != task_labels:
            # Guard against silent reordering — we want the user to see mismatches.
            raise ValueError(
                f"{slug} has task ordering different from {INSTITUTIONS[0][0]}"
            )
        matrix.append(row)
    return np.array(matrix), task_labels


def pretty_task_labels(task_ids: list[str]) -> list[str]:
    """Use position-based labels t0..t22 (paper narrative references t10, t13)."""
    return [f"t{i}" for i in range(len(task_ids))]


def render(matrix: np.ndarray, task_labels: list[str]) -> None:
    n_inst, n_task = matrix.shape
    cmap = ListedColormap(BUCKET_COLORS)
    norm = BoundaryNorm(BOUNDARIES, cmap.N)

    # Figure size tuned for NeurIPS \textwidth. Rows feel balanced when cells
    # are roughly square and the legend row has room to breathe.
    fig_w = 11.0
    fig_h = 4.2
    fig, ax = plt.subplots(figsize=(fig_w, fig_h), dpi=200)
    fig.patch.set_facecolor("#fafaf5")  # paper off-white
    ax.set_facecolor("#fafaf5")

    im = ax.imshow(
        matrix,
        cmap=cmap,
        norm=norm,
        aspect="equal",
        interpolation="nearest",
    )

    # Cell borders — subtle, helps readability.
    for i in range(n_inst):
        for j in range(n_task):
            ax.add_patch(
                Rectangle(
                    (j - 0.5, i - 0.5), 1.0, 1.0,
                    fill=False, edgecolor="#fafaf5", linewidth=1.2,
                )
            )

    # Numeric values inside each cell (two-digit, drop trailing zeros).
    for i in range(n_inst):
        for j in range(n_task):
            v = matrix[i, j]
            # Use white text on dark cells, dark text on light.
            bucket_idx = int(np.digitize([v], BOUNDARIES)[0]) - 1
            bucket_idx = max(0, min(bucket_idx, len(BUCKET_COLORS) - 1))
            light_bg = bucket_idx in (1, 2, 3)  # orange/yellow/yellow-green
            txt_color = "#222" if light_bg else "#fff"
            if v == 0:
                label = "0"
            elif v == 1.0:
                label = "1"
            else:
                label = f"{v:.2f}".lstrip("0") if v < 1 else f"{v:.2f}"
            ax.text(
                j, i, label,
                ha="center", va="center",
                fontsize=7.0, color=txt_color,
            )

    # Axis cosmetics.
    ax.set_xticks(range(n_task))
    ax.set_xticklabels(pretty_task_labels(task_labels), fontsize=8)
    ax.set_yticks(range(n_inst))
    ax.set_yticklabels([d for _, d in INSTITUTIONS], fontsize=9)

    ax.tick_params(length=0)
    for spine in ax.spines.values():
        spine.set_visible(False)
    ax.set_xlim(-0.5, n_task - 0.5)
    ax.set_ylim(n_inst - 0.5, -0.5)

    # Legend — discrete swatches below the heatmap.
    swatch_y = n_inst - 0.5 + 0.9
    swatch_w = 0.55
    gap = 0.32
    total_w = len(BUCKET_LABELS) * swatch_w + (len(BUCKET_LABELS) - 1) * 2.4
    start_x = (n_task - 1) / 2 - total_w / 2
    cursor = start_x
    for color, lab in zip(BUCKET_COLORS, BUCKET_LABELS):
        ax.add_patch(
            Rectangle(
                (cursor, swatch_y), swatch_w, 0.45,
                facecolor=color, edgecolor="none", clip_on=False,
            )
        )
        ax.text(
            cursor + swatch_w + 0.12, swatch_y + 0.22,
            lab, va="center", ha="left",
            fontsize=8, color="#222", clip_on=False,
        )
        cursor += swatch_w + 2.4

    ax.margins(0)
    plt.subplots_adjust(left=0.07, right=0.995, top=0.98, bottom=0.18)

    OUT.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT, format="pdf", facecolor=fig.get_facecolor())
    fig.savefig(OUT.with_suffix(".png"), dpi=220, facecolor=fig.get_facecolor())
    plt.close(fig)

    print(f"wrote {OUT}")
    print(f"wrote {OUT.with_suffix('.png')}")


def main() -> None:
    matrix, task_ids = load_scores()
    # Audit print — make the previously-buggy cells inspectable.
    print("== data audit ==")
    print("task_ids:", task_ids)
    print("shape:", matrix.shape)
    for (slug, disp), row in zip(INSTITUTIONS, matrix):
        bad = [(i, v) for i, v in enumerate(row) if 0 < v < 0.1]
        zero = sum(1 for v in row if v == 0)
        print(f"  {disp:<8}  zero={zero:2d}  low_nonzero={bad}")
    render(matrix, task_ids)


if __name__ == "__main__":
    main()

